Closing Trajectories: Equation-Free Cyclic Animation via Koopman Surrogates

Cyclic animation is widely used in computer graphics and interactive content.It supports seamless playback in games, VR, and interactive simulation,where short clips must repeat smoothly over long durations. Achievingphysically plausible cyclic synthesis from an input sequence is challengingbecause the endpoint states of the observed sequence rarely match exactly,and the governing equations of the underlying system are often unavailable.We therefore propose an equation-free framework that identiffes a Koopmansurrogate from the observed trajectory and computes a cyclic trajectory byapplying a Fourier-parameterized, time-varying control force under a hardtemporal periodicity constraint. The resulting formulation reduces cyclicsynthesis to a linearly constrained quadratic program that can be solvedefffciently through a structured KKT system. Our method is applicable toa diverse range of examples, including N-body systems, cloth, deformableobjects, shallow water, etc.

==> scripts/plot_regularization_ratio.py <==
from __future__ import annotations

import csv
import math
from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.font_manager as fm
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import LogLocator


REBUTTAL_ROOT = Path(__file__).resolve().parents[1]
PROJECT_ROOT = REBUTTAL_ROOT.parent.parent
DATA_DIR = PROJECT_ROOT / "output/param_sweep_flag/rank_8"
OUT_PATH = REBUTTAL_ROOT / "figures/ratio.pdf"
BASE_W_RED = 1.0e-2
BASE_W_U = 3.0
TARGET_RATIOS = np.asarray([0.01, 0.1, 1.0, 10.0, 100.0, 300.0, 1000.0], dtype=np.float64)

METRICS = (
    ("reconstruction_error", "Reconstruction MSE", "#0072B2"),
    ("average_per_frame_displacement_magnitude", "Mean frame displacement", "#56B4E9"),
    ("visual_smoothness_metric", "Relative smoothness", "#7B3294"),
    ("control_magnitude", "Control magnitude", "#D55E00"),
)


def read_csv(path: Path) -> list[dict[str, str]]:
    with path.open("r", encoding="utf-8", newline="") as handle:
        rows = list(csv.DictReader(handle))
    if not rows:
        raise ValueError(f"No rows in {path}")
    return rows


def collect_ratio_rows() -> dict[float, dict[str, float]]:
    candidates: list[tuple[float, dict[str, float]]] = []

    for row in read_csv(DATA_DIR / "w_fit_sweep.csv"):
        ratio = BASE_W_U / float(row["w_fit"])
        candidates.append((ratio, {name: float(row[name]) for name, _, _ in METRICS}))

    for row in read_csv(DATA_DIR / "w_c_sweep.csv"):
        ratio = float(row["w_c"]) / BASE_W_RED
        candidates.append((ratio, {name: float(row[name]) for name, _, _ in METRICS}))

    selected: dict[float, dict[str, float]] = {}
    for target in TARGET_RATIOS:
        matches = [
            metric_row
            for ratio, metric_row in candidates
            if math.isclose(ratio, float(target), rel_tol=1.0e-9, abs_tol=1.0e-12)
        ]
        if not matches:
            raise ValueError(f"No sweep data found for ratio {target:g}")

        merged = {}
        for metric_name, _, _ in METRICS:
            values = np.asarray([row[metric_name] for row in matches], dtype=np.float64)
            if float(values.max() - values.min()) > 1.0e-12:
                raise ValueError(f"Matched ratio {target:g} has inconsistent {metric_name}")
            merged[metric_name] = float(values.mean())
        selected[float(target)] = merged

    return selected


def ratio_label(value: float) -> str:
    if value < 1.0:
        return f"{value:g}"
    return f"{int(value):d}"


def main() -> None:
    available_fonts = {font.name for font in fm.fontManager.ttflist}
    for font_family in ("Linux Biolinum O", "Linux Biolinum", "DejaVu Sans"):
        if font_family in available_fonts:
            plt.rcParams["font.family"] = font_family
            break

    plt.rcParams.update(
        {
            "font.size": 8,
            "axes.linewidth": 0.7,
            "axes.edgecolor": "#222222",
            "xtick.color": "#222222",
            "ytick.color": "#222222",
            "xtick.major.width": 0.7,
            "ytick.major.width": 0.7,
            "xtick.major.size": 3.0,
            "ytick.major.size": 3.0,
            "grid.color": "#d7d7d7",
            "grid.linewidth": 0.5,
            "grid.alpha": 0.8,
        }
    )

    rows = collect_ratio_rows()
    ratios = TARGET_RATIOS
    tick_labels = [ratio_label(float(value)) for value in ratios]

    fig, axes = plt.subplots(2, 2, figsize=(7.1, 5.2), constrained_layout=True)
    fig.patch.set_alpha(0.0)

    for ax, (metric_name, y_label, color) in zip(axes.flat, METRICS, strict=True):
        values = np.asarray([rows[float(ratio)][metric_name] for ratio in ratios], dtype=np.float64)
        ax.set_facecolor((1.0, 1.0, 1.0, 0.0))
        ax.plot(
            ratios,
            values,
            color=color,
            marker="o",
            markersize=4.0,
            markeredgewidth=0.7,
            linewidth=1.35,
        )
        ax.set_xscale("log")
        ax.set_yscale("log")
        ax.set_xlim(0.007, 1500.0)
        ax.set_xticks(ratios)
        ax.set_xticklabels(tick_labels, rotation=32, ha="right")
        ax.xaxis.set_minor_locator(LogLocator(base=10.0, subs=np.arange(2, 10) * 0.1))
        ax.tick_params(axis="x", which="minor", labelbottom=False)
        ax.grid(True, which="major")
        ax.grid(True, which="minor", alpha=0.25)
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.set_xlabel(r"$w_u/w_{\mathrm{red}}$")
        ax.set_ylabel(y_label)

    OUT_PATH.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(OUT_PATH, transparent=True, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)
    print(f"saved {OUT_PATH.relative_to(REBUTTAL_ROOT)}")


if __name__ == "__main__":
    main()

